A classification of invasive patterns in AOP

Aspect-Oriented Programming (AOP) improves modularity by encapsulating crosscutting concerns into aspects. Some mechanisms to compose aspects allow invasiveness as a mean to integrate concerns. Invasiveness means that AOP languages have unrestricted access to program properties. Such kind of languages are interesting because they allow performing complex operations and better introduce functionalities. In this report we present a classification of invasive patterns in AOP. This classification characterizes the aspects invasive behavior and allows developers to abstract about the aspect incidence over the program they crosscut.

==> code/MyArrayList2.java <==
public class MyArrayList {
	private Object[] elements;
	private int initialSize=0;
	private int growFactor=5;
	private int size=0;
	public MyArrayList(int grow,int initialSizei){
		this.grow=grow; this.initialSize=initialSizei;
		elements=new Object[initialSize];
	}
	public MyArrayList(){
		elements=new Object[initialSize];
	}
	public boolean add(Object o) {
		if(elements.length==size){resize(getLength());}
		elements[size]=o; size++; return true;
	}
	public void clear() {
		elements=new Object[initialSize]; size=0;
	}
	public boolean contains(Object o) {
		for(Object to:elements){
			if(o.equals(to)){return true;}
		}
		return false;
	}
	public Object get(int index) {return elements[index];}
	public int indexOf(Object o) {
		int i=0;
		for(Object to:elements){
			if(o.equals(to)){return i;} i++;
		}
		return -1;
	}
	public boolean remove(Object o) {
		for(int i=0;i<elements.length;i++){
			if(o.equals(elements[i])){
				elements[i]=null; size--;
				return true;
			}
		}
		return false;
	}
	public Object remove(int index) {
		Object t=elements[index]; shift(index); 
		size--;	return t;
	}
	private void resize(int index){
		Object[] tmp=new Object[size];
		for(int i=0;i<getLength();i++){
			tmp[i]=elements[i];
		}
		elements=new Object[index+growFactor];
		for(int i=0;i<getLength();i++){
			elements[i]=tmp[i];
		}
	}
	public Object first() {return elements[0];}

	public Object last() {return elements[getLength()];}
	public int size() {return size;}
	private void shift(int index){
		for(int i=index;i<getLength();i++){
			elements[i]=elements[i+1];
		}
		elements[size-1]=null;
	}
	private int getLength(){return size-1;}
}

